Observation of Single Top Quark Production with the D0 Detector

We report on the observation of single top quark production by the D0 collaboration using a dataset of 2.3 fb^-1 collected at the Fermilab Tevatron ppbar collider. Several multivariate techniques are combined to separate the single top signal from backgrounds. The measured single top cross section is 3.94+-0.88pb. The probability to measure a cross section at this value or higher in the absence of signal is 2.9*10^-7, corresponding to a 5.0 standard deviation significance for the presence of signal. The lower limit at the 95% C.L. on the CKM matrix element Vtb is |Vtb|>0.78. A separate measurement of the t-channel cross section gives 3.14 +0.94 -0.80 pb.

==> runme.sh <==
#!/bin/sh
#
#
# shell script to run latex over something
#
# 
# Author: Reinhard Schwienhorst
#
# Modifications: 2/4/2004, RS: adjust so that it works on clued0 and
#                              on non-fnal machines.
#
#
##################################################################
FNAME=${1:-singletopEPS2009}
#
# initial setup. 
#echo "texmf is $TEXMF"

export TEXINPUTS=".//:template//:$TEXINPUTS:"
echo $TEXINPUTS

#######################################################################

#
#

# now run the program
latex $FNAME



